Refined methods for the identifiability of tensors

We prove that the general tensor of size 2^n and rank k has a unique decomposition as the sum of decomposable tensors if k<= 0.9997 (2^n)/(n+1) (the constant 1 being the optimal value). Similarly, the general tensor of size 3^n and rank k has a unique decomposition as the sum of decomposable tensors if k<= 0.998 (3^n)/(2n+1) (the constant 1 being the optimal value). Some results of this flavor are obtained for tensors of any size, but the explicit bounds obtained are weaker.

==> anc/p1_twelve_affineBCO.m2 <==
--file used to check the Proposition 4.1 in [Bocci, Chiantini, Ottaviani, REFINED METHODS FOR THE IDENTIFIABILITY OF
--TENSORS], we use the same algorithm than in the file
--papbpc_affine.m2, but when computing the sysygies of the matrix j1
--depending on 315 random points,
--we compute partially at groups of 50 points, substituting in the syzygies
--computed previously. This allows to a more efficient use of memory
restart
KK=ZZ/101
r=12 --number of factors 
k_1=1, k_2=1, k_3=1, k_4=1, k_5=1, k_6=1, k_7=1, k_8=1, k_9=1, k_10=1, k_11=1, k_12=1--projective dimension of each factor
s=ceiling(product(r,i->(1+k_(i+1)))/(1+sum(r,i->k_(i+1))))-1 --number of points
R=KK[x_(1,1)..x_(1,k_1)]
for i from 2 to r do
R=tensor(R,KK[x_(i,1)..x_(i,k_i)],Degrees=>apply(sum(i,h->k_(h+1)),j->1))
xyz=matrix{{1_R,x_(1,1)..x_(1,k_1)}}
for i from 2 to r do
xyz=xyz**matrix{{1_R,x_(i,1)..x_(i,k_i)}}
for j from 1 to r do p_(j,1)=apply(k_j,h->0_KK)
for i from 2 to s do for j from 1 to r do
p_(j,i)=apply(k_j,h->random(KK))
for h from 1 to s do 
(rulexyz_h=apply(k_1,j->(x_(1,j+1)=>(p_(1,h))_(j))),
for t from 2 to r do
rulexyz_h=toList(set(rulexyz_h)+set(apply(k_t,j->(x_(t,j+1)=>(p_(t,h))_(j))))))

j1=sub(diff(transpose matrix{{1,x_(1,1)}},xyz),rulexyz_1);
for t from 2 to r do j1=j1||sub(diff(transpose matrix{{1_R,x_(t,1)}},xyz),rulexyz_1)

for h from 2 to 50 do
(print h,j11=sub(diff(transpose matrix{{1_R,x_(1,1)}},xyz),rulexyz_h),for t from 2
      to r do j11=j11||sub(diff(transpose matrix{{1_R,x_(t,1)}},xyz),rulexyz_h),j1=j1||j11)

betti j1
jr1=syz j1;
--4096*3446

j2=sub(diff(transpose matrix{{1,x_(1,1)}},xyz),rulexyz_51);
for t from 2 to r do j2=j2||sub(diff(transpose matrix{{1_R,x_(t,1)}},xyz),rulexyz_51)

for h from 52 to 100 do
(print h,j11=sub(diff(transpose matrix{{1_R,x_(1,1)}},xyz),rulexyz_h),for t from 2
      to r do j11=j11||sub(diff(transpose matrix{{1_R,x_(t,1)}},xyz),rulexyz_h),j2=j2||j11)
 

 h2=j2*jr1;
 --1200*3446
 jr2=syz (h2);
 --3446*2796
 s2=jr1*jr2;
 --4096*2796
 
 j3=sub(diff(transpose matrix{{1,x_(1,1)}},xyz),rulexyz_101);
for t from 2 to r do j3=j3||sub(diff(transpose matrix{{1_R,x_(t,1)}},xyz),rulexyz_101)

for h from 102 to 150 do
(print h,j11=sub(diff(transpose matrix{{1_R,x_(1,1)}},xyz),rulexyz_h),for t from 2
      to r do j11=j11||sub(diff(transpose matrix{{1_R,x_(t,1)}},xyz),rulexyz_h),j3=j3||j11)

h3=j3*s2;
--1200*2796
jr3= syz(h3);
--2796*2146
s3=s2*jr3;
--4096*2146

 

 j4=sub(diff(transpose matrix{{1,x_(1,1)}},xyz),rulexyz_151);
for t from 2 to r do j4=j4||sub(diff(transpose matrix{{1_R,x_(t,1)}},xyz),rulexyz_151)

for h from 152 to 200 do
(print h,j11=sub(diff(transpose matrix{{1_R,x_(1,1)}},xyz),rulexyz_h),for t from 2
      to r do j11=j11||sub(diff(transpose matrix{{1_R,x_(t,1)}},xyz),rulexyz_h),j4=j4||j11)
 
 h4=j4*s3;
--1200*2146
jr4= syz(h4);
--2146*1496
s4=s3*jr4;
--4096*1496
 
 
 
 j5=sub(diff(transpose matrix{{1,x_(1,1)}},xyz),rulexyz_201);
for t from 2 to r do j5=j5||sub(diff(transpose matrix{{1_R,x_(t,1)}},xyz),rulexyz_201)

for h from 202 to 250 do
(print h,j11=sub(diff(transpose matrix{{1_R,x_(1,1)}},xyz),rulexyz_h),for t from 2
      to r do j11=j11||sub(diff(transpose matrix{{1_R,x_(t,1)}},xyz),rulexyz_h),j5=j5||j11)

h5=j5*s4;
--1200*1496
jr5= syz(h5);
--1496*846
s5=s4*jr5;
--4096*846
 

j6=sub(diff(transpose matrix{{1,x_(1,1)}},xyz),rulexyz_251);
for t from 2 to r do j6=j6||sub(diff(transpose matrix{{1_R,x_(t,1)}},xyz),rulexyz_251)

for h from 252 to 300 do
(print h,j11=sub(diff(transpose matrix{{1_R,x_(1,1)}},xyz),rulexyz_h),for t from 2
      to r do j11=j11||sub(diff(transpose matrix{{1_R,x_(t,1)}},xyz),rulexyz_h),j6=j6||j11)

h6=j6*s5;
--1200*846
jr6= syz(h6);
--846*196
s6=s5*jr6;
--4096*196
  
 
j7=sub(diff(transpose matrix{{1,x_(1,1)}},xyz),rulexyz_301);
for t from 2 to r do j7=j7||sub(diff(transpose matrix{{1_R,x_(t,1)}},xyz),rulexyz_301)

for h from 302 to s do
(print h,j11=sub(diff(transpose matrix{{1_R,x_(1,1)}},xyz),rulexyz_h),for t from 2
      to r do j11=j11||sub(diff(transpose matrix{{1_R,x_(t,1)}},xyz),rulexyz_h),j7=j7||j11)
 
 h7=j7*s6;
--360*196
jr7= syz(h7);
--196*1
s7=s6*jr7;
--4096*1


I1=xyz*s7;
--rank j
I2=diff(transpose basis(1,R),I1);
I3=gens minors(1,I2);
wd=sum(r,i->k_(i+1))-rank sub(diff(transpose basis(1,R),I3),rulexyz_1)
--wd is the dimension of the contact locus at the first point p_1
--wd turns out to be zero !! So the proposition 4.1 has been checked.

   
--room for many copies of P1
for k from 3 to 16 do (s=ceiling(2^k/(k+1))-1, print(k,2^k-s*(k+1), sub((s*(k+1)/2^k),RR)))
sub(4095/4096,RR)




==> anc/papbpc_affine.m2 <==
--file used in [Bocci, Chiantini, Ottaviani, REFINED METHODS FOR THE IDENTIFIABILITY OF
--TENSORS] 
--to be launched by papbpc_affinelaunchBCO.m2
--PK1 Pk2... Pkr with O(1,1,...,1)
--compute the contact locus Y of the space spanned by tangent spaces at s points,
--in affine coordinate system, then we 
--we compute the tangent space at a given point of Y
s=ceiling(product(r,i->(1+k_(i+1)))/(1+sum(r,i->k_(i+1))))-1 --number of points
R=KK[x_(1,1)..x_(1,k_1)]
for i from 2 to r do
R=tensor(R,KK[x_(i,1)..x_(i,k_i)],Degrees=>apply(sum(i,h->k_(h+1)),j->1))
--R is the ring of an affine chart of Segre variety
xyz=matrix{{1_R,x_(1,1)..x_(1,k_1)}}
for i from 2 to r do
xyz=xyz**matrix{{1_R,x_(i,1)..x_(i,k_i)}}
--xyz gives the Segre embedding
for j from 1 to r do
p_(j,1)=append(apply(k_j-1,i->0_KK),1_KK)
for i from 2 to s do for j from 1 to r do
p_(j,i)=apply(k_j,h->random(KK))
--we have defined s random points, the following rules substitute some coordinates of the points
--and are needed to evaluate tangent spaces at the points
for h from 1 to s do 
(rulexyz_h=apply(k_1,j->(x_(1,j+1)=>(p_(1,h))_(j))),
for t from 2 to r do
rulexyz_h=toList(set(rulexyz_h)+set(apply(k_t,j->(x_(t,j+1)=>(p_(t,h))_(j))))))
--we construct now j which gives the span of s tangent spaces at the s points
j=sub(diff(transpose matrix{{1,x_(1,1)..x_(1,k_1)}},xyz),rulexyz_1);
for t from 2 to r do j=j||sub(diff(transpose matrix{{1_R,x_(t,1)..x_(t,k_t)}},xyz),rulexyz_1)
for h from 2 to s do
for t from 1 to r do j=j||sub(diff(transpose matrix{{1_R,x_(t,1)..x_(t,k_t)}},xyz),rulexyz_h)
betti j
jr=syz j;
I1=xyz*jr;
--I1 gives cartesian equations of the span of s tangent spaces at the s points
I2=diff(transpose basis(1,R),I1);
I3=gens minors(1,I2);
--I3 gives the contact locus in the Segre variety where the span of I_1 is tangent
--wd is the dimension of the tangent space of the contact locus at the point p_1
--it is printed the output only when wd is positive
wd=sum(r,i->k_(i+1))-rank sub(diff(transpose basis(1,R),I3),rulexyz_1)
if wd>0 then print(k_1,k_2,k_3,k_4,k_5,k_6,wd)
 




==> anc/papbpc_affinelaunchBCO.m2 <==
--file used in [Bocci, Chiantini, Ottaviani, REFINED METHODS FOR THE IDENTIFIABILITY OF
--TENSORS] , it has been used to check the theorem 7.5
--launch the file papbpc_affine.m2
--the ouput consists of (a_1,...a_q,k) such that the general tensor 
--of format (a_1+1,...,a_q+1) fails the condition of prop. 2.2
--so when (a_1,...a_q,k) does not appear in the output, we get for sure that
--P^{a_1}x...P^{a_q} is k-identifiable
--when  (a_1,...a_q,k) appears in the output it is likely that
-- P^{a_1}x...P^{a_q} is not k-identifiable
KK=ZZ/101
r=4 --number of factors
for j1 from 1 to 3 do (print j1,for j2 from j1 to 3 do for  j3 from j2 to 5 do for j4 from j3 to 5 do
(k_1=j1, k_2=j2, k_3=j3, k_4=j4,
load "papbpc_affine.m2"))

------this is the output
--1
--(1, 1, 1, 1, 1)
--(1, 1, 1, 5, 4) --unbalanced
--(1, 1, 2, 2, 2)
--(1, 1, 3, 3, 4)
--(1, 1, 4, 4, 6)
--(1, 1, 5, 5, 8)
--2
--3
--4
--5
-----------


KK=ZZ/101
r=5 --number of factors
for j1 from 1 to 2 do (print j1,for j2 from j1 to 2 do for  j3 from j2 to 3 do for j4 from j3 to 3 do for j5 from j4 to 4 do
(k_1=j1, k_2=j2, k_3=j3, k_4=j4, k_5=j5,
load "papbpc_affine.m2"))

--output of previous one is just (1,1,1,1,1) as weakly defective

KK=ZZ/101
r=6 --number of factors
for j1 from 1 to 4 do (print j1,for j2 from j1 to 4 do for  j3 from j2 to 4 do for j4 from j3 to 5 do for j5 from j4 to 5 do for j6 from j5 to 6 do
(k_1=j1, k_2=j2, k_3=j3, k_4=j4, k_5=j5, k_6=j6,
load "papbpc_affine.m2"))







